Instantaneous, Comprehensible, and Fixable Soundness Checking of Realistic BPMN Models

Many business process models have control-flow errors, such as deadlocks, which can hinder proper execution. In this paper, we introduce our new soundness-checking tool that can instantaneously identify errors in BPMN models, make them comprehensible for modelers, and even suggest corrections to resolve them automatically. We demonstrate that our tool's soundness checking is instantaneous, i.e., it takes less than 500ms, by benchmarking our tool against synthetic BPMN models with increasing size and state space complexity, as well as realistic models provided in the literature. Moreover, the tool directly displays possible soundness violations in the model and provides an interactive counterexample visualization of each violation. Additionally, it provides fixes to resolve the violations found, which are not currently available in other tools. The tool is open-source, modular, extensible, and integrated into a popular BPMN modeling tool.

==> listings/collaboration-snippet.rs <==
while !unexplored_states.is_empty() {
    let current_state = unexplored_states.pop();
    // Explore the state
    let potentially_unexplored_states =
        self.explore_state(&current_state);

    let mut transitions = vec![];
    for new_state in potentially_unexplored_states {
        // Check if we know the state already
        match seen_states.get(new_state) {
            None => {
                // State is new.
                seen_states.insert(new_state, true);
                unexplored_states.push(new_state);
            }
            Some(_) => {}
        }
        // Add transitions.
        transitions.push((flow_node_id, new_state));
    }
    // Check properties
    check_on_the_fly_properties(
        &current_state,
        &properties,
        &mut property_results,
        &transitions,
    );
    // Save the state and its transitions.
    state_space.states.insert(current_state);
    state_space
        .transitions
        .insert(current_state, transitions);
}
